EarthN: A new Earth System Nitrogen Model

The amount of nitrogen in the atmosphere, oceans, crust, and mantle have important ramifications for Earth's biologic and geologic history. Despite this importance, the history and cycling of nitrogen in the Earth system is poorly constrained over time. For example, various models and proxies contrastingly support atmospheric mass stasis, net outgassing, or net ingassing over time. In addition, the amount available to and processing of nitrogen by organisms is intricately linked with and provides feedbacks on oxygen and nutrient cycles. To investigate the Earth system nitrogen cycle over geologic history, we have constructed a new nitrogen cycle model: EarthN. This model is driven by mantle cooling, links biologic nitrogen cycling to phosphate and oxygen, and incorporates geologic and biologic fluxes. Model output is consistent with large (2-4x) changes in atmospheric mass over time, typically indicating atmospheric drawdown and nitrogen sequestration into the mantle and continental crust. Critical controls on nitrogen distribution include mantle cooling history, weathering, and the total Bulk Silicate Earth+atmosphere nitrogen budget. Linking the nitrogen cycle to phosphorous and oxygen levels, instead of carbon as has been previously done, provides new and more dynamic insight into the history of nitrogen on the planet.

==> EarthN_ODE.m <==
function [dESNC_dt]=N_model_ODE(time,init,Constant,Input) %dESNC - Earth System Nitrogen Cycle

init=init'; %putting state input as a column vector, so that calling flux files works
[N,M]=size(init);

%% ----calling fluxes from fluxes, mixing, and air-sea gas exchange functions-----%
[Resv, Conc] = resvconc(time,init,Constant,Input);
Air_sea=air_sea(Constant,Resv,Conc);
Mixing=mixing(Constant,Resv,Conc);
Kdecay = k_decay(Constant,Resv,Conc);
Flux = bio_fluxes(Constant,Resv,Conc,time); 
Geoflux = geo_fluxes(time,Constant,Resv,Conc); 

%% ---initialise all fluxes---
spec = fields(Resv);
for isp = 1:length(spec)
    species = spec{isp};
    resvfields = fields(Resv.(species));
    for iresv = 1:length(resvfields)
        reservoir = resvfields{iresv};
    
    D.(species).(reservoir) = 0; %sets all to zero
    end
end

%% K-40 decay, Ar-40 and Ca-40 production
boxes = fields(Resv.K40);
for ib = 1:length(boxes)
    Box = boxes{ib};
   D.K40.(Box) = D.K40.(Box) - Kdecay.(Box); 
   D.Ar40.(Box) = D.Ar40.(Box) + Constant.prop40Ar.*Kdecay.(Box);
   D.Ca40.(Box) = D.Ca40.(Box) + (1-Constant.prop40Ar).*Kdecay.(Box);
end
%% ---Mixing---
% All ocean boxes, all reservoirs
bl = {'low','high','shelf','deep'}; 
sl = {'NO','NH','PO','O','N2','Ar36','Ar40','K','K40','Ca40'};
for ib = 1:length(bl)
    for is = 1:length(sl)
        D.(sl{is}).(bl{ib}) = D.(sl{is}).(bl{ib}) + Mixing.(sl{is}).(bl{ib});
    end
end


%%  ---Primary production terms
bl = {'low','high','shelf'};
sl = {'PO','NO','NH','N2'};

%%N and PO removal, O2 production
for ib = 1:length(bl)
     Box = bl{ib};

    for is = 1:length(sl)
    species = sl{is};

    D.(species).(Box) = D.(species).(Box) - Flux.out.(species).(Box);
    D.O.(Box) = D.O.(Box) + 106.*Flux.Export.(Box); %One mole of export production makes one mole of O2
    end
end
% 
%% - remineralization---
bl = {'shelf','deep','rxshsed','rxdesed'};
sl={'NH','PO'};

for ib = 1:length(bl)
 Box = bl{ib};
 for is = 1:length(sl)
     species = sl{is};
     D.(species).(Box) = D.(species).(Box) + Flux.Remin.(species).(Box);
     D.O.(Box) = D.O.(Box) -  Flux.Osink.(Box);
 end
end

% %% ----- Deep burial in sediments 

bl = {'shsed','desed'};
sedbl = {'rxshsed','rxdesed'};
sl = {'NH','PO'};

for ib = 1:length(bl)
 Box = bl{ib};
 SedBox = sedbl{ib};
 for is = 1:length(sl)
     species = sl{is};
     D.(species).(Box) = D.(species).(Box) + Flux.Burial.(species).(SedBox);
 end
end 

D.K.desed = D.K.desed + Flux.Burial.K.deep; D.K.deep = D.K.deep - Flux.Burial.K.deep; 
D.K40.desed = D.K40.desed + Flux.Burial.K40.deep; D.K40.deep = D.K40.deep - Flux.Burial.K40.deep;

D.K.shsed = D.K.shsed + Flux.Burial.K.shelf; D.K.shelf = D.K.shelf - Flux.Burial.K.shelf; 
D.K40.shsed = D.K40.shsed + Flux.Burial.K40.shelf; D.K40.shelf = D.K40.shelf - Flux.Burial.K40.shelf;

% % ---nitrification, denitrification---
bl = {'high','low','shelf','deep','rxshsed','rxdesed'};

for ib = 1:length(bl)
Box = bl{ib};
D.NO.(Box) = D.NO.(Box) + Flux.Nitrification.(Box);
D.NH.(Box) = D.NH.(Box) - Flux.Nitrification.(Box);

end

bl = {'high','low','shelf','deep'};
for ib = 1:length(bl)
Box = bl{ib};
D.NO.(Box) = D.NO.(Box)  - Flux.Denit.(Box); 
D.N2.(Box) = D.N2.(Box) +  Flux.Denit.(Box);
end

%denit that happens in seds goes back into the deep or shelf ocean box
bl = {'rxshsed','rxdesed'}; 
ocbl = {'shelf','deep'};

for ib = 1:length(bl)
Box = bl{ib};
OcBox = ocbl{ib};
D.NO.(Box) = D.NO.(Box)  - Flux.Denit.(Box); 
D.N2.(OcBox) = D.N2.(OcBox) +  Flux.Denit.(Box);
end

% % % --- diffusion
bl = {'rxshsed','rxdesed'};
ocbl = {'shelf','deep'};
sl={'NO','NH','PO','O'};

for is = 1:length(sl)
species = sl{is};
    for ib = 1:length(bl)
    Box = bl{ib};
    OcBox = ocbl{ib};
    
        D.(species).(Box) = D.(species).(Box) + Flux.SedDiffusion.(species).(Box);
        
        D.(species).(OcBox) = D.(species).(OcBox) - Flux.SedDiffusion.(species).(Box);
        
    end
end

% % % --- Hydrothermal alteration --%
sl = {'NH','PO','K','K40','Ar40','Ar36'};

for is = 1:length(sl)
species = sl{is};

    D.(species).occrust = D.(species).occrust + Geoflux.(species).hydrothermal;
    D.(species).deep = D.(species).deep - Geoflux.(species).hydrothermal;

end    

% % % --- Subduction
sl = {'NH','PO','K','K40','Ar40','Ar36'};

for is = 1:length(sl)
    species = sl{is};
     D.(species).occrust = D.(species).occrust - Geoflux.(species).subduction.occrust;
     D.(species).shsed = D.(species).shsed - Geoflux.(species).subduction.shsed;
     D.(species).desed = D.(species).desed - Geoflux.(species).subduction.desed;
     D.(species).mantle = D.(species).mantle  + Geoflux.(species).subduction.net;   
end
 
%% --Continental crust growth --%

sl = {'NH','PO','K','K40'};
for is = 1:length(sl)
species = sl{is};
    D.(species).contcrust = D.(species).contcrust + Geoflux.(species).contgrowth...
     +  Geoflux.(species).shgrowth;
   D.(species).shsed = D.(species).shsed - Geoflux.(species).shgrowth;
  
end  



% -----Continental weathering
sl = {'NH','PO','K','K40'};
for is = 1:length(sl)
species = sl{is};
D.(species).contcrust = D.(species).contcrust - Geoflux.(species).weathering;
D.(species).shelf = D.(species).shelf + Geoflux.(species).weathering;
end



%- Ar weathered goes to the atmosphere
sl = {'Ar36','Ar40'};
for is = 1:length(sl)
species = sl{is};
D.(species).contcrust = D.(species).contcrust - Geoflux.(species).weathering;
D.(species).atm = D.(species).atm + Geoflux.(species).weathering;
end
%%--Mantle outgassing--%
sl = {'PO','NH','K','K40','Ar40','Ar36'};

for is = 1:length(sl)
species = sl{is};
D.(species).mantle = D.(species).mantle - Geoflux.(species).manoutgas.mor;    
end

D.N2.atm = D.N2.atm + (Geoflux.NH.manoutgas.arc);
D.N2.deep = D.N2.deep + (Geoflux.NH.manoutgas.mor);

D.Ar36.atm = D.Ar36.atm + Geoflux.Ar36.manoutgas.arc;
D.Ar36.deep = D.Ar36.deep + Geoflux.Ar36.manoutgas.mor;

D.Ar40.atm = D.Ar40.atm + Geoflux.Ar40.manoutgas.arc;
D.Ar40.deep = D.Ar40.deep + Geoflux.Ar40.manoutgas.mor;

D.PO.deep = D.PO.deep + Geoflux.PO.manoutgas.mor; 

D.K.deep = D.K.deep + Geoflux.K.manoutgas.mor;
D.K40.deep = D.K40.deep + Geoflux.K40.manoutgas.mor;


%% ---Air sea flux---
bl = {'low','high','shelf'}; 
sl = {'N2','Ar40','Ar36','O'};
%add gas to atmosphere
for ib = 1:length(bl)
    Box = bl{ib};
    for is = 1:length(sl);
        species = sl{is};
        % add gas to atm
        D.(species).atm = D.(species).atm + Air_sea.(species).(Box);
        % remove gas from ocean
        D.(species).(Box) = D.(species).(Box) - Air_sea.(species).(Box);
        
    end
end

%% ---------changing the format to the one that matlab likes------------%

 dESNC_dt=zeros(M,1);


spec = fields(Resv);
%spec = spec(1:end-1); %removes O from ODE solver
counter = 0;
for isp = 1:length(spec)
    species = spec{isp};
    resvfields = fields(Resv.(species));
    for iresv = 1:length(resvfields)
        reservoir = resvfields{iresv};      
        counter = counter+1;      
    dESNC_dt(counter) = D.(species).(reservoir);
    end
end

end



==> EarthN_driver.m <==
function [tout,Model_out] = EarthN_driver(Input,Init,Constant,mix_sh_de,PhotOn,SubOn,volumehydro,tau_w,Atm_change,Man_change)  
% Starting_conditions that can change 
Constant.volumehydro = volumehydro;
Constant.mix_sh_de = mix_sh_de;
Constant.PhotOn = PhotOn;
Constant.SubOn = SubOn;
Constant.tau_w = tau_w;
Init.N2.atm = Atm_change;
Init.NH.mantle = Man_change;
%% general model setup 

%repackage Init structure as a vector
counter=0;
spec = fields(Init);
for isp = 1:length(spec)
    species = spec{isp};
    bl = fields(Init.(species));
   for iresv = 1:length(bl)
       counter = counter+1;
       Box = bl{iresv};
       init(counter) = Init.(species).(Box);
   end
    
end

init=init';

%% Spin up model

timespin=[0 1e6]; %spin up for 1 myr
[toutspin,Model_out_spin] = ode15s(@(timespin,init)EarthN_ODE(timespin,init,Constant,Input),timespin,init);

spin_init=Model_out_spin(end,:);

%% Run model
time=[0 4.5e9];  %Beginning and ending times of model run, in years
odeopt = odeset('RelTol',1e-7,'MaxStep',1e8);

[tout,Model_out] = ode15s(@(time,spin_init)EarthN_ODE(time,spin_init,Constant,Input),time,spin_init,odeopt);
[Resv, Conc]=resvconc(tout,Model_out,Constant,Input);


end

==> EarthN_mantle_convection.m <==
%Convection and crust production parameters, forced with temperature histories of
%Sandu et al., 2011, Korenaga, 2010, and Padhi et al., 2012 

% Sandu et al., 2011
Lr=8e7; %mid ocean ridge length in m
La = 4e7; % subduction zone length in m
Rm=6.271e6; %mantle radius in m
Rc=3.471e6; % core radius in m
Z=Rm-Rc; %thickness of mantle (m)

Beta=0.33; 
Racr=1100; %critical rayleigh number
km=4.2; %W/(m*K)
alpha=3e-5; %K^-1
V=4e17; %m^2/s
g=9.8; %acceleration due to gravity m/s^2
rho = 3000; % mantledensity, kg/m3
cp = 1400; % mantle specific heat capacity
Kapm = km/(rho*cp);%thermal diffusivity m^2/s

Agestep=[0:4.5e9/9:4.5e9]; %time step in years

Tavg=[2300 2350 2400 2450 2500 2560 2575 2575 2500 2900];%mantle temperature history, read from Fig 6 mantle potential temp in K
%use just their case with 4 ocean masses of water for now Shown is avg. temperature
Tm=Tavg; %potential temperature at top of mantle

Tb=Tm;
Ts=300; %surface temperature
delT=Tm-Ts;


Ra=(g*alpha*delT*Z^3)/(V*Kapm); %rayleigh number
qm=((km.*delT)./Z).*(Ra/Racr).^Beta;
Db=km.*(Tb-Ts)./qm; %lithospheric thickness
ts=Db.^2./(5.38.*Kapm); %mantle turnover time in seconds
tsyear=ts./(60*60*24*365); %turnover time in years
uc=(Rm-Rc)./tsyear; %convection velocity
S=2.*Lr.*uc; %total spreading 

h=8e3; %crust thickness. assume constant for now
h=[8e3:(16e3-8e3)/(length(Agestep)-1):16e3];  %increasing crust thickness back in time

Volcrust=uc.*h; %volume crust per year. 
rhocrust=3e3; %density of oceanic crust, kg/m^3
Masscrust=Volcrust.*rhocrust.*Lr; 
Masssub=Masscrust; %assume subducted crust = new crust

%Korenaga style, equations from Padhi et al., 2012
TmKor=[1350 1425 1490 1540 1600 1680 1700 1700 1670 1650]; %temperature history(deg C) from Padhi et al., 2012, fig. 2a, Korenaga group
%going from now to 4.5 Ga
TmKorK=TmKor+273; %in K

Tptp=TmKorK(1); %modern mantle temp
Q=1e9.*[39 43 41 40 39 38 37 37 37.5 38]; %heat flux from now to 4.5 Ga 

Qtp=Q(1); %modern heat flux
ucO=0.05; %modern plate velocity in m/yr
ucK=ucO.*((Q./Qtp).*(Tptp./TmKorK)).^2;
SKor=2.*Lr.*ucK;

VolcrustK=ucK.*h; %volume crust per year. 
MasscrustK=VolcrustK.*rhocrust.*Lr; 
MasssubK=MasscrustK; %assume subducted crust = new crust


%% Canonical 
QCan=1e9.*[39 45 48 50 60 70 90 110 175 510]; %heat flux from now to 4.5 Ga 
TmCan = [1350 1375 1390 1425 1450 1480 1540 1580 1700 2000]+273; %in K
ucCan=ucO.*((QCan./Qtp).*(Tptp./TmCan)).^2;
SCan=2.*Lr.*ucCan;

VolcrustCan=ucCan.*h; %volume crust per year. 
MasscrustCan=VolcrustCan.*rhocrust.*Lr; 
MasssubCan=MasscrustCan; %assume subducted crust = new crust


==> EarthN_wrapper.m <==
%%%%------EarthN Model code ------%%%%
% copyright Benjamin William Johnson, 2018
% From the paper: Johnson, BW and Goldblatt, C. 2018.  EarthN: A 
% new Earth system nitrogen model. G-cubed.
%%%%------------------------------%%%%

%%----Model contents----%%
% This model describes the Earth System nitrogen cycle for Earth history.
% Please see the readme file for further information
% It contains: 
%  1.N_model_wrapper.m - sets model initial conditions,
%  either in line or from reading in the resv_input.txt file using the
%  input_read.m Also sets how many runs occur and saves the output in a
%  user specified location.
%  2. N_model_driver_function.m - file that contains the call to the ODE
%  solver, it also repackages input into proper format for ODE.
%  3. N_model_ODE.m - contains all ODEs, which rely on flux files listed
%  below
%  4. bio_fluxes.m - file containing all biogeochemical fluxes, including
%  biologic N and PO4 cycling (fixing, nitrification, denitrification,
%  export production, burial)
%  5. geo_fluxes.m - file containing all geologic fluxes (outgassing,
%  subduction, weathering)
%  6. mixing.m, air_sea.m, k_decay.m - files containing physical fluxes for
%  ocean mixing, air-sea gas exchange, and radioactive decay
%  7. constants.m, N_cycle_mantle_convection.m - files with model constants
%  and geologic mantle convection parameters
%  8. resvconc.m, flux_sums.m, final_manuscript_plots.m - processing files
%  that package input/output as structure arrays (resvconc.m), sum fluxes,
%  and make plots
%  9. resv_input.txt, initial_values.m, input_read.m - files that setup the
%  model initial conditions. Change resv_input to add or take away species
%  from reservoirs

%%
PAN=2.8571e20; %Number of moles of N in the present atmosphere
constants; %load model constants
input_read; %reads in a text file called resv_input that contains species 
%in first column and reservoirs in the second. Output is a structure called
%Input. Everything set to 0 initially. Also has initial values as a column vector

[Init,Input] = initial_values(Input,initial,spec_input,resv_input,Constant);


%% get file name
prompt = 'Enter File Name ';
filename = input(prompt,'s');
disp 'Select Folder to save output'
dname = uigetdir('cd','Select folder to save output'); %directs user to select folder
directory = [dname,'/']; %adds / on to end of selected folder path
filetype = '.mat'; %mat as default, change if desired
filename = strcat(directory, filename, filetype);
filename = char(filename);

%% ----- Set up tuneable parameters ----- %%
tic
format shortg
c = clock;
timestart = strcat('Started at',' ',num2str(c(4:6))) %display time started
%number of runs in monte carlo
numruns = 1; %change from 1 for monte carlo simulations
%----Values below are for tuneable parameters. Uncomment first range lines
%for Monte Carlo simulations----%

%--upwelling
%upwell_range = [5 100].*Constant.ToL; %deep to hi latitude mixing in Sverdrups, converted to L/yr
upwell_range = 50.*Constant.ToL; %50 is nominal run
%mix_hi_de = (max(upwell_range)-min(upwell_range)).*rand(numruns,1)+min(upwell_range);
mix_sh_de = (max(upwell_range)-min(upwell_range)).*rand(numruns,1)+min(upwell_range);

%--O2 photosynthesis on
%phot_range = 4.5-[3 2.4]; %oxygenic photosynthesis start time range
phot_range = 4.5-2.8;
PhotOn = (max(phot_range)-min(phot_range)).*rand(numruns,1)+min(phot_range);

%--hydrothermal parameter
%hydro_range = [0.5 50].*1e16; %two order of magnitude range, 5e16 is from German and Seyfried, 2014, treatise on geochem, in L
hydro_range = 5e16; %nominal
%hydro_range = 50e16; %lowpN2
volumehydro = (max(hydro_range)-min(hydro_range)).*rand(numruns,1)+min(hydro_range);;%volume (L) of off-axis hydrothermal flow from 

%--subduction start time
%SubOnRange = [0.5 1.5];
SubOnRange = [1];
SubOn = (max(SubOnRange)-min(SubOnRange)).*rand(numruns,1)+min(SubOnRange);

%Continental residence time
%tau_w_range = [50 500].*1e6;
tau_w_range = 300e6;
tau_w = (max(tau_w_range)-min(tau_w_range)).*rand(numruns,1)+min(tau_w_range);

%--total N and mantle/atm ratio
%PANrange = [2 12];
PANrange = 4.8;
initPAN = (max(PANrange)-min(PANrange)).*rand(numruns,1)+min(PANrange);

%atm_percent = rand(numruns,1);
atm_percent = 0.80; %nominal
%atm_percent = .1; %low pN2 prot. 

Atm_change = atm_percent.*initPAN.*PAN;
Man_change = (1-atm_percent).*initPAN.*PAN;

%------these make a normal distribution of total N-----%
% PANrange2 = [0.5 6.5]; 
% around 7 \pm2 PAN, use for Monte Carlo simulations
% Atm_change = (max(PANrange2)-min(PANrange2)).*rand(numruns,1)+min(PANrange2);
% Atm_change = Atm_change.*PAN;
% Man_change = (max(PANrange2)-min(PANrange2)).*rand(numruns,1)+min(PANrange2);
% Man_change = Man_change.*PAN;


%% ---Run the model ---- %%
%number of model steps to save in output
num_steps = 90;

parfor irun = 1:numruns

         [tout,Model_out]= EarthN_driver(Input,Init,Constant,...
             mix_sh_de(irun),PhotOn(irun),SubOn(irun),volumehydro(irun),tau_w(irun),...
             Atm_change(irun),Man_change(irun)); 
         
         mod_num=strcat('Model run #',num2str(irun),'/',num2str(size(initPAN)));
         disp(mod_num)
 
        % Save every 50 myr to conserve disc space
        aa=round(length(tout)/num_steps);
        vals = [1:aa:length(tout)];
        vals = [vals,length(tout)];
       
        MC_output{irun} = [tout(vals),Model_out(vals,:)];
        
end
disp('Runs done')

toc
d = clock;
timedone = strcat('Run stopped at ','',num2str(d(4:6)))  %display time ended


%save output
save(filename,'MC_output','Input','Init','Constant','volumehydro','SubOn','PhotOn','tau_w','mix_sh_de','numruns');

%% process output into structures
%to load and analyze previous runs, start here
for irun = 1:numruns
Constant.volumehydro = volumehydro(irun);
Constant.mix_sh_de = mix_sh_de(irun);
Constant.PhotOn = PhotOn(irun);
Constant.SubOn = SubOn(irun);
Constant.tau_w = tau_w(irun);
tout{irun} = MC_output{irun}(:,1);

Model_out{irun} = MC_output{irun}(:,2:end);
[Resv(irun), Conc(irun)]=resvconc(tout{irun},Model_out{irun},Constant,Input);
Mixing(irun)=mixing(Constant,Resv(irun),Conc(irun)); 
Air_sea(irun)=air_sea(Constant,Resv(irun), Conc(irun));
Flux(irun) = bio_fluxes(Constant,Resv(irun), Conc(irun),tout{irun}); 
Geoflux(irun) = geo_fluxes(tout{irun},Constant,Resv(irun), Conc(irun));
end
%% Calculate sum totals
if numruns==1
[Flux] = flux_sums(Flux);
end
%% ----additional lines to pick out only MC runs that end with a 1 PAN modern atmosphere
if numruns>1
    for irun = 1:numruns
        if (Resv(irun).N2.atm(end) < 1.1*PAN) & (Resv(irun).N2.atm(end) > 0.9*PAN)
        modern_idx(irun) = irun;
        else
       modern_idx(irun) = 0;
        end
    end
else
modern_idx = 1;
end

modern_idx(modern_idx==0) = [];


Modern_volumehydro = volumehydro(modern_idx);
Modern_mix_sh_de = mix_sh_de(modern_idx);
Modern_PhotOn = PhotOn(modern_idx);
Modern_SubOn = SubOn(modern_idx);

for irun = 1:length(modern_idx)
    idx = modern_idx(irun);
   Modern_runs_time{irun}  = tout{idx};
   Resv_modern(irun) = Resv(idx); 
   Conc_modern(irun) = Conc(idx);
   Mixing_modern(irun) = Mixing(idx); 
   Air_sea_modern(irun) = Air_sea(idx); 
   Flux_modern(irun) = Flux(idx); 
   Geoflux_modern(irun) = Geoflux(idx); 
  
end

for irun = 1:length(Modern_runs_time)
   aa = size(Modern_runs_time{irun}); 
   
   run_size(irun) = aa(1);
   run_min(irun) = min(Modern_runs_time{irun});
   run_max(irun) = max(Modern_runs_time{irun});
end

%--map all to longest run length
maxsteps=max(run_max);
time_map = [0:0.01:4.5].*1e9;

for irun = 1:length(Modern_runs_time)
    [Modern_runs_time{irun}, idx] = unique(Modern_runs_time{irun});
    Resv_moderni(irun).N2.atm = interp1(Modern_runs_time{irun},Resv_modern(irun).N2.atm(idx),time_map);
    Resv_moderni(irun).NH.mantle = interp1(Modern_runs_time{irun},Resv_modern(irun).NH.mantle(idx),time_map);
end

%-- get avg atm value at each time point

for ipoint = 1:length(Resv_moderni)
   
   Atm_all(ipoint,:) = Resv_moderni(ipoint).N2.atm;  
   Man_all(ipoint,:) = Resv_moderni(ipoint).NH.mantle;
   
end

Atm_avg = nanmean(Atm_all);
Atm_std = nanstd(Atm_all);
Man_avg = nanmean(Man_all);
Man_std = nanmean(Man_all);


%% plots
time = tout;
final_manuscript_plots(time,Resv,Conc,Air_sea,Flux,Geoflux,Constant,numruns,time_map,Atm_avg,Atm_std,Man_avg,Man_std,SubOn,PhotOn)


==> air_sea.m <==
function [Air_sea]=air_sea(Constant,Resv,Conc)

%Partial pressure in atm

mia = 5e18/0.029; % number of moles corresponding to 1 atm pressure
Atmtotal = Resv.N2.atm + Resv.O.atm + Resv.Ar36.atm + Resv.Ar40.atm;
Partial.N2=Resv.N2.atm./mia;
Partial.O=Resv.O.atm./mia; 
Partial.Ar40 = Resv.Ar40.atm./mia;
Partial.Ar36 = Resv.Ar36.atm./mia;

Depth=50;% average mixed layer depth in m
D_factor = 60*60*24*365/(100^2); %conversion from cm^2/sec to m^2/year for diffusion constants
Zfilm = 1.5e-5; %thickness of stagnant boundary, in m 1.5e-5
D_O = 2.1e-5*D_factor; %diffusion constant, in m^2 / year (orig 2.1e-5 cm^2/s)
Kl.O = D_O/Zfilm;%piston velocity in m/year
D_N2 = 1.88e-5*D_factor; %diffusion constant, in m^2 / year (orig 1.88e-5 cm^2/s)
Kl.N2 = D_N2/Zfilm; % m/yr
D_Ar40 = D_N2;
Kl.Ar40 = D_Ar40/Zfilm;
D_Ar36 = D_N2;
Kl.Ar36 = D_Ar36/Zfilm;

Henry.N2=6.1e-4; %henry's law constants in mol L^-1 atm^-1
Henry.O=1.3e-3; 
Henry.Ar40 = 6.1e-4; 
Henry.Ar36 = 6.1e-4; 

%--Liss-slater equation to calculate gas flow. Kl*(Cl - Cg), where Cg is
%calculated from partial pressure in the atm and henry's law constant.
%Then, this is multiplied by box volume (L) and box depth (m) to convert to
%moles yr^-1. Positive value indicates ocean to atm transport. 
bl = {'low','high','shelf'}; %Ocean box lists
sl = {'N2','O','Ar40','Ar36'};

for ib = 1:length(bl)
    Box = bl{ib};
    for is = 1:length(sl)
        species = sl{is};
        Air_sea.(species).(Box) = Kl.(species).*Constant.volume.(Box).*...
            (Conc.(species).(Box) -  Henry.(species).*Partial.(species))./Depth;
    end
end





==> bio_fluxes.m <==
function [Flux]=bio_fluxes(Constant,Resv,Conc,time) 
% General description of function
% inputs: 
%  state - t*n matrix of model state, where t is time and n is number of
%  boxes. 
%% Nutrient limitations

bl = {'low','high','shelf','deep','rxshsed','rxdesed'};
for ibox = 1:length(bl)
        Box = bl{ibox};
        Flux.allN.(Box) = Conc.NO.(Box)+Conc.NH.(Box); 
        Flux.nlimit.(Box) = Flux.allN.(Box)./(Constant.kN+Flux.allN.(Box));

        Flux.plimit.(Box) = Conc.PO.(Box)./(Constant.kp+Conc.PO.(Box));
        Flux.NPratio.(Box) = Flux.allN.(Box)./(16.*Conc.PO.(Box));
        
end



%% Shallow ocean only fluxes 
%---------Export productions fluxes----------%
% Export fluxes here use currency of PO4. That is, base unit is  moles
% of PO4. Stoicheometric corrections are handled here (e.g., redfield
% ratios)

%limited by nutrient availability

% Fixing depends on amount of N2 in the atmosphere
Flux.Fixing_coefficient = Resv.N2.atm./(Resv.N2.atm+Constant.km);

% primary productivity is more efficient when O2 photosythnesis starts

bb=1e-3; 

Flux.prodconstant = ((1+1e-3)+tanh((time.*1e-9-Constant.PhotOn)/bb))./2;
taoprod = 6/12; %say bloom happens for 6 months every year
fixcost = 1;
kNP = 8;

bl = {'low','high','shelf'}; 
for ibox = 1:length(bl)
        Box = bl{ibox};
        Flux.Redfieldterm.(Box) = Flux.NPratio.(Box)./(Flux.NPratio.(Box) + kNP);
        
        %production based on already fixed N
        Flux.oldN.(Box) = Flux.prodconstant.*Flux.nlimit.(Box).*Flux.plimit.(Box).*Resv.PO.(Box).*Flux.Redfieldterm.(Box)./taoprod;
        
        %production based on new fixing
        Flux.FixEff.(Box) = Flux.prodconstant.*fixcost.*Flux.Fixing_coefficient;
        Flux.newN.(Box) = Flux.FixEff.(Box).*Flux.plimit.(Box).*Resv.PO.(Box).*(1-Flux.Redfieldterm.(Box))./taoprod; 
        
        %Total export production is old N plus fixing multiplied by a
        %timescale
        Flux.Export.(Box) = (Flux.oldN.(Box)+Flux.newN.(Box));
        
        %PO out is equal to export production
        Flux.out.PO.(Box) = Flux.Export.(Box);
        % NO3 and NH4 are removed as a proportion of their abundance
        Flux.out.NO.(Box) = 16.*Flux.oldN.(Box).*(Conc.NO.(Box)./Flux.allN.(Box)); 
        Flux.out.NH.(Box) = 16.*Flux.oldN.(Box).*(Conc.NH.(Box)./Flux.allN.(Box));
        %N2 removed due to fixing
        Flux.out.N2.(Box) = 16.*Flux.newN.(Box);        
end

Flux.Export.hilo=(Flux.Export.high+Flux.Export.low);

%% ----Deep water, lower shelf water, and reactive sediment fluxes: remineralization and burial---%
bl = {'shelf','deep'};
export_list = {'shelf','hilo'};

a=0.9; 
b=0.7;
kO = 50e-6;

Oremin=5;%106; %moles oxygen used to remineralize 1 mole export production

for ib = 1:length(bl)
            Box = bl{ib};
            el = export_list{ib};
        Flux.aerobic.(Box) = Conc.O.(Box)./(Conc.O.(Box)+kO);
        Flux.reminfrac.(Box) = a.*Flux.aerobic.(Box) + b.*(1-Flux.aerobic.(Box));
  
        Flux.Remin.PO.(Box) = Flux.reminfrac.(Box).* Flux.Export.(el);
        Flux.Remin.NH.(Box) = 16.*Flux.Remin.PO.(Box);
        
        Flux.Burial.PO.(Box) = (1-Flux.reminfrac.(Box)).*Flux.Export.(el); %that which does not remineralize gets buried
       
        Flux.Osink.(Box) = Oremin.*Flux.aerobic.(Box).*Flux.Export.(el); 
          %Flux.Remin.PO.(Box) = Flux.Export.(el); %no Sedimentation
      
         Flux.Burial.K.(Box) = Constant.fbur.(Box).*Resv.K.(Box);
         Flux.Burial.K40.(Box) = Constant.fbur.(Box).*Resv.K40.(Box);     
end

bl = {'rxshsed','rxdesed'};
export_list = {'shelf','deep'};

for ib = 1:length(bl)
            Box = bl{ib};
            el = export_list{ib};
        Flux.aerobic.(Box) = Conc.O.(Box)./(Conc.O.(Box)+kO);
        Flux.reminfrac.(Box) = a.*Flux.aerobic.(Box) + b.*(1-Flux.aerobic.(Box));
  
        Flux.Remin.PO.(Box) = Flux.reminfrac.(Box) .* Flux.Burial.PO.(el);
        Flux.Remin.NH.(Box) = 16.*Flux.Remin.PO.(Box);
        
        Flux.Burial.PO.(Box) = (1-Flux.reminfrac.(Box)).*Flux.Burial.PO.(el); %that which does not remineralize gets buried
        Flux.Burial.NH.(Box) = 16.*Flux.Burial.PO.(Box);
        
        Flux.Osink.(Box) = Oremin.*Flux.aerobic.(Box).*Flux.Burial.PO.(el); 
        
end

%% --Nitrification --%
%K_ONO = 20e-6; %half saturation constant in molar
K_ONO=283e-9; %From bristow et al, in molar
K_NH = 100e-6; %half sat constant in molar

bl = {'high','low','shelf','deep','rxshsed','rxdesed'};%'low','high',
for  ibox = 1:length(bl)
    Box = bl{ibox};

 Flux.Nitrification.(Box) = (Conc.O.(Box)./(Conc.O.(Box)+K_ONO)).*...
                            (Conc.NH.(Box)./(Conc.NH.(Box)+K_NH)).*...
                            Resv.NH.(Box);

end

%% Denitrification

Inhib50=205e-9; %inhibition factor Dalsgaard et al., 2014
Kd = 8e-6; %half saturation for denitrification, Evrard et al., 2013, Goering, 1985
%Kd = 8e-7; %making denitrification faster/easier
bl = {'low','high','shelf','deep','rxshsed','rxdesed'}; %ala fennel where denit only happens in deep/shelf
  for ibox = 1:length(bl)
         Box = bl{ibox};
     Flux.Oinhib.(Box) = Conc.O.(Box)./(Conc.O.(Box)+Inhib50);
     Flux.Denit.(Box) = (Conc.NO.(Box)./(Conc.NO.(Box)+Kd)).*(1-Flux.Oinhib.(Box)).*Resv.NO.(Box);
     %Flux.Denit.(Box) = Dmax.*Constant.volume.(Box).*(1-Flux.Oinhib.(Box)).*(Conc.NO.(Box)./(Conc.NO.(Box)+Km));   
  end
 
  
  %% Diffusion. Positive flux is from ocean to sediments, negative from sediments to ocean
  sl = {'NO','NH','PO','O'};
  bl = {'rxshsed','rxdesed'};
  ocbl = {'shelf','deep'};
  
  %diffusion
  aa=4.5-0.8;
  bb=0.1;
  cc=10;
  dd=1; %diffusive sed depth changes with time, due to presence of bioturbation
  Flux.seddepth = ((cc+dd)+(cc-dd).*tanh((time.*1e-9-aa)./bb));
 for is = 1:length(sl)
    species = sl{is};
    for ib = 1:length(bl)
    Box = bl{ib};
    OcBox = ocbl{ib};
     Flux.SedDiffusion.(species).(Box) = Constant.Diff.(species).*...
        ((Conc.(species).(OcBox)/.001-Conc.(species).(Box)./Constant.DiffLength)).*Constant.SA.(OcBox);
      end
 end

end

==> constants.m <==
%Constants for EarthN model
EarthN_mantle_convection; %script that calls either Korenaga or Canonical mantle cooling, crust cooling
PAN=2.8571e20; %Number of moles of N in the present atmosphere

Constant.volume.low=9e15 *100^3/1000;%low latidute, shallow ocean in L

Constant.volume.high=9e15 *100^3/1000; %high latitude, shallow ocean in L
Constant.volume.shelf=1.5e15 *100^3/1000; %shelf ocean in L
 
Constant.volume.deep= 8.1e17*100^3/1000;%volume of deep ocean in L

%Constant.mu1=1; %max rate of export production yr^-1
%Constant.mu2=0.2; %max rate for N2 fixing yr^-1
%nutrient limitations
Constant.kp=0.1e-6; %half-saturation conc. for PO4 uptake, in Molar
Constant.kN=1.6e-6; %half-saturation conc. for N uptake, Molar

%burial
Constant.zstar=300; %vertical mixing scale for remineralization, in m 
Constant.delz_de=4500;
Constant.fbur.deep=0.01;

Constant.delz_sh=500; 

Constant.fbur.shelf=exp(-Constant.delz_sh/Constant.zstar); %fraction buried in shelf
Constant.kanox=2.79e-4;

%N-fixing pressure dependence
Constant.km = 1e20; %constant equal to 0.2 bar

% Surface areas
S_A=5.1e12; %surface area of the ocean now, in m^2
Constant.SA.low = 0.45.* S_A; %low, high, shelf, deep areas. Say 10% is shelf area
Constant.SA.high = 0.45.* S_A; 
Constant.SA.shelf =0.1 .* S_A;
Constant.SA.rxshsed = Constant.SA.shelf;
Constant.SA.deep = 0.9.* S_A; 
Constant.SA.rxdesed = Constant.SA.deep;

%---------Mixing constants------%
%Scaled to have the ocean equilibrate over ~1000yrs% 
Constant.ToL = 1e6*1000*60*60*24*365; %factor to convert sverdrups to L/yr
Constant.mix_lo_hi=30*Constant.ToL; %low latitude physical mixing, in L yr^-1
Constant.mix_lo_sh=30*Constant.ToL;
Constant.mix_lo_de=30*Constant.ToL;
Constant.mix_hi_de=50*Constant.ToL; %high latitude to deep box
Constant.mix_hi_sh=30*Constant.ToL;

%-----Decay constants-----%
Constant.lambda = 5.55e-10; %decay constant of K-40 in yr^-1
Constant.prop40Ar = 0.1072; %fraction of K-40 decay that produces Ar-40
Constant.ab40K = 1.167e-4; %abundance of K-40 compared to all K
Constant.init40K = 6.3469e19;% initial amount of K-40 in BSE, moles, given 280ppm K now

Constant.molmass.N = 14;
Constant.molmass.NH = 18;
Constant.molmass.PO = 95;
Constant.molmass.K40 = 40;
Constant.molmass.K = 39;
Constant.molmass.Ca40 = 40;
Constant.molmass.Ar40 = 40;
Constant.molmass.Ar36 = 36;

Constant.mass.shsed = 7.4e22; %mass in g
Constant.mass.rxshsed = Constant.mass.shsed;
Constant.mass.desed = 7.4e23; %mass in g
Constant.mass.rxdesed = Constant.mass.desed; 
Constant.mass.contcrust = 2e25; %in g
Constant.mass.mantle = 4e27; %in g
Constant.fsedbur.rxdesed = 0.01;
Constant.fsedbur.rxshsed = 0.1;

%Diffusion parameters
Dconvert = 60*60*24*365/100^2; %first number is in cm^2 s^-1, following converts to m^2 yr^-1
Constant.Diff.NO = 1e-5*Dconvert; %Berner, 1971 text
Constant.Diff.NH = 9.8e-6*Dconvert; %Krom and Berner, 1980, anoxic seds
Constant.Diff.PO = 3.6e-6*Dconvert; %Krom and Berner, 1980, anoxic seds
Constant.Diff.O = 1e-5*Dconvert;
Constant.DiffLength = 0.01; %characteristic diffusion length in m

Constant.seddepth.rxshsed = 0.02;
Constant.seddepth.rxdesed = 0.02;

%Oxygen levels and timing
Constant.moderno2=7e19; % modern O2 in atmosphere in moles
Constant.neoproto2=0.8*Constant.moderno2; %Neoproterozoic O2
Constant.proteroo2= 0.01*Constant.moderno2; %Proterozoic O2
Constant.archeano2=1e-6.*Constant.moderno2;

Constant.GOEtime=4.5-2.4; %time of great oxidation
Constant.NOEtime=4.5-0.7; %time of neoprot oxidation
Constant.planttime = 4.5-0.35; %time of plant evolution oxidation
Constant.oxtrans = 0.0001; %quickness of o2 increases

%Plate tectonic parameters
Constant.Lr = Lr; %ridge length, 
Constant.Ls = 4e7; %Trench length
Constant.uc = ucK; % spreading rate for Korenaga style
%Constant.uc = ucCan; %spreading rate in m/yr for canonical
Constant.hsed = 500;  %sediment thickness m
Constant.rho.sed = 2.5*100^3/1000; %density in kg/m^3

Constant.Agestep = Agestep;
Constant.Masscrust = MasscrustK.*1e3; %in grams from Korenaga
%Constant.Masscrust = MasscrustCan.*1e3; %canonical

Constant.mantlemass = 4e27; %mantle mass in g
Constant.mantletemp = TmKorK; %from korenaga 
%Constant.mantletemp = TmCan; %Canonical

% Present atmospheric species, in moles
Constant.PA.N2 = PAN;
Constant.PA.O = 7.1e19;

Constant.aw = 0.1; % fraction of available material weathered at no oxygen
Constant.k_weath = 1e-3; % Weathering rate constant

==> final_manuscript_plots.m <==
function final_manuscript_plots(time,Resv,Conc,Air_sea,Flux,Geoflux,Constant,numruns,time_map,Atm_avg,Atm_std,Man_avg,Man_std,SubOn,PhotOn)
%------------
% Plots for publication, uses the results of either Monte Carlo runs or
% single runs
%------------
% plot settings
set(0,'defaultaxesfontsize',24)
set(0,'defaultlinelinewidth',4)
time_limit = [0 4.5];
time_ticks = [0:0.5:4.5];
rev_time_ticks = {'4.5','4.0','3.5','3.0','2.5','2.0','1.5','1.0','0.5','0.0'};
PAN=2.8571e+20;
if numruns==1
PAN_max = max(max(Resv.N2.atm./PAN),max(Resv.NH.mantle./PAN));
end
 %% Colors list
Color.NO = [186,169,149]; Color.PO = [146, 78, 6] ; Color.NH = [196,196,208] ; Color.O = [81, 108, 135] ;
Color.N2 = [121,142,135];
Color.atm = [121,142,135]; Color.mantle = [194,125,56] ; Color.contcrust = [204,197,45]; 
Color.desed = [42,33,35] ; Color.shsed = Color.desed.*3 ;

Color.subduction = [67,100,30]; Color.outgas = [211,221,220] ; Color.weathering = [62,182,171] ; Color.contgrowth = [74,4,8] ;
Color.newN = [13,54,143]; Color.Nitrification = [42,33,35]; Color.Denit = [23,155,102]; 
colorfields = fields(Color);
for icolor = 1:length(colorfields)
   Color.(colorfields{icolor}) = Color.(colorfields{icolor})./255;  
end
%---------
if numruns == 1 %plots results from nominal or single run
nv = 1;% #vert subplots
nh = 3;% #horizontal subplots
vi =0.03; %vertical distance
hi = 0.08; %horizontal distance
plotoffset = [0.1 0.1 0.1 0.1]; %offset from side of figure
is_colorbar = 0; 
cbarwh = 0;
cbarpos = 0;
cbaroffset = 0;
[spos,topleft] = make_subplot_positions_edited(nv,nh,vi,hi,plotoffset,is_colorbar,cbarwh,cbarpos,cbaroffset);

figure(3); clf
time_ticks = [0:1:4];
axes('Position',spos{1,1})
plot(abs((time{1}.*1e-9)-4.5),Geoflux(1).mantletemp-273,'k-'); box on
ylabel('Mantle temperature (^\circC)'); xlabel('Age (Ga)')
 
set(gca,'XDir','reverse','ylim',[1370 1710]);
set(gca,'xlim',time_limit,'xtick',time_ticks)
set(gca,'xticklabel',num2str(get(gca,'xtick')','%.1f'))

axes('Position',spos{1,2})
plot(abs((time{1}.*1e-9)-4.5),Resv(1).O.atm./Constant.PA.O,'k-'); box on
ylabel('Atmospheric O_2 (PAL)'); xlabel('Age (Ga)');

set(gca,'XDir','reverse','yscale','log');
set(gca,'xlim',time_limit,'xtick',time_ticks)
set(gca,'xticklabel',num2str(get(gca,'xtick')','%.1f'))

axes('Position',spos{1,3})
plot(abs((time{1}.*1e-9)-4.5),Flux(1).prodconstant,'k-'); box on
ylabel('Production constant'); xlabel('Age (Ga)')

set(gca,'XDir','reverse');
set(gca,'xlim',time_limit,'xtick',time_ticks)
set(gca,'xticklabel',num2str(get(gca,'xtick')','%.1f'))

%-----Geologic reservoirs, biologic fluxes, and geologic fluxes for nominal
%run -----%
figure(4); clf
nv = 1;% #vert subplots
nh = 3;% #horizontal subplots

axes('Position',spos{1,1})  %Geologic reservoirs
plot(abs((time{1}.*1e-9)-4.5),Resv.N2.atm./PAN,'color',Color.N2)
hold on
bl = {'mantle','contcrust','desed','shsed'};
for ibox = 1:length(bl)
   Box = bl{ibox};
   plot(abs((time{1}.*1e-9)-4.5),Resv.NH.(Box)./PAN,'color',Color.(Box))
   hold on
end
set(gca,'XDir','reverse');
set(gca,'xlim',time_limit,'xtick',time_ticks,'ylim',[0 5],'ytick',[0:1:5],'yticklabel',[0:1:5])
set(gca,'xticklabel',num2str(get(gca,'xtick')','%.1f'))
%set(gca,'yaxislocation','right')
xlabel('Age (Ga)'); ylabel('Nitrogen mass (PAN)')
legend('Atmosphere','Mantle','Continental Crust','Deep sediments','Shelf sediments')

axes('Position',spos{1,2})  %Biologic fluxes
box on

fl = {'newN','Denit','Nitrification'};
leg_list = {'Fixing','Denitrification','Nitrification'};
line_list = {':','-.','--'};
for ifl = 1:length(fl)
    flux = fl{ifl};
    hold on
    if strcmp(flux,'newN')==1
    plot(abs((time{1}.*1e-9)-4.5),16.*Flux.(flux).sum./1e12,'color',Color.(flux),'LineStyle',line_list{ifl})
    else 
         plot(abs((time{1}.*1e-9)-4.5),Flux.(flux).sum./1e12,'color',Color.(flux),'LineStyle',line_list{ifl})
     
    end
end
set(gca,'XDir','reverse');
set(gca,'xlim',time_limit,'xtick',time_ticks)
set(gca,'xticklabel',num2str(get(gca,'xtick')','%.1f'))
%set(gca,'yaxislocation','right')
xlabel('Age (Ga)'); ylabel('Flux (Tmol yr^{-1})')
legend(leg_list)

axes('Position',spos{1,3})  %Geologic fluxes

leg_list={'Total subduction','Total outgassing','Continental growth','Weathering'};
plot(abs((time{1}.*1e-9)-4.5),(Geoflux.NH.subduction.total)./1e12,'color',Color.subduction)
hold on
plot(abs((time{1}.*1e-9)-4.5),(Geoflux.NH.manoutgas.arc+ Geoflux.NH.manoutgas.mor)./1e12,'color',Color.outgas)
plot(abs((time{1}.*1e-9)-4.5),Geoflux.NH.contgrowth./1e12,'color',Color.contgrowth)
plot(abs((time{1}.*1e-9)-4.5),Geoflux.NH.weathering./1e12,'color',Color.weathering)

set(gca,'XDir','reverse');
set(gca,'xlim',time_limit,'xtick',time_ticks,'ylim',[0 2])
set(gca,'xticklabel',num2str(get(gca,'xtick')','%.1f'))
%set(gca,'yaxislocation','right')
xlabel('Age (Ga)'); ylabel('Flux (Tmol yr^{-1})')
legend(leg_list);
%------- Ocean and atmospheric plot ------%

nv = 3;% #vert subplots
nh = 3;% #horizontal subplots
vi =0.06; %vertical distance
hi = 0.02; %horizontal distance
plotoffset = [0.1 0.1 0.1 0.1]; %offset from side of figure
is_colorbar = 0; cbarwh = 0;cbarpos = 0; cbaroffset = 0;
[spos,topleft] = make_subplot_positions_edited(nv,nh,vi,hi,plotoffset,is_colorbar,cbarwh,cbarpos,cbaroffset);
%spos order: 1=lower left corner x-position, 2=lower left corner y-position 
%3=width, 4=height

figure(5); clf
small_time_ticks = [0:1:4];
shallow_labels = {'Low','High','Shelf'};
sl = {'NO','NH','PO','O'};
atm_sl = {'N2','O'};
axes('Position',spos{1,2}) 

for isp = 1:length(atm_sl)
plot(abs((time{1}.*1e-9)-4.5),Resv.(atm_sl{isp}).atm./Constant.PA.(atm_sl{isp}),'color',Color.(atm_sl{isp}),'linewidth',2);
hold on
end
title('Atmosphere');
set(gca,'ylim',[0 1.2*max(Resv.N2.atm./Constant.PA.N2)],'ytick',[0:1:5]);

set(gca,'XDir','reverse');
set(gca,'xlim',time_limit,'xtick',small_time_ticks,'xticklabel',[]);

ylabel('PAL'); legend('N_2','O_2')
bl = {'low','high','shelf'};
sl = {'NO','NH','PO','O'};
leg_list = {'NO_3','NH_4','PO_4','O_2'};

num_cols=3;

    for icol = 1:num_cols;
         axes('Position',spos{2,icol}) 
         ibox = icol;
         Box = bl{ibox};
        for isp = 1:length(sl)
            species = sl{isp};
            hold on
            h(isp)=plot(abs((time{1}.*1e-9)-4.5),Conc.(species).(Box).*1e6,'color',Color.(species),'linewidth',2);
            if isp == 4 
            title(shallow_labels{ibox});
            end
            set(gca,'yscale','log')
            set(gca,'xlim',[0 4.5],'xtick',[0:1:4],'ylim',[0.01 1.2.*max(Conc.O.shelf).*1e6],...
                'ytick',10.^[-2:1:4])
             set(gca,'XDir','reverse');
            set(gca,'xlim',time_limit,'xtick',small_time_ticks);
            set(gca,'xticklabel',num2str(get(gca,'xtick')','%.1f'))
            xlabel('Age (Ga)')
            box on
            if icol==2
                set(gca,'xlabel',[],'xticklabel',[])
            end
                if  icol==1
                tix=get(gca,'ytick')';
                set(gca,'yticklabel',num2str(tix))
                ylabel('Concentration (\muM)')
                elseif icol==3
                    tix=get(gca,'ytick')';
                set(gca,'yticklabel',num2str(tix),'YAxisLocation','right')
                ylabel('Concentration (\muM)')
                else
                 set(gca,'yticklabel',[])
            end

        end

axes('Position',spos{3,2})    

for isp = 1:length(sl)
     hold on
   plot(abs((time{1}.*1e-9)-4.5),Conc.(sl{isp}).deep.*1e6,'color',Color.(sl{isp}),'linewidth',2);
  
end
title('Deep');
            set(gca,'yscale','log')
            set(gca,'xlim',[0 4.5],'xtick',[0:1:4],'ylim',[0.01 1.2.*max(Conc.O.shelf).*1e6],...
                'ytick',10.^[-2:1:4])
             set(gca,'XDir','reverse');
            set(gca,'xlim',time_limit,'xtick',small_time_ticks);
            set(gca,'xticklabel',num2str(get(gca,'xtick')','%.1f'))
            xlabel('Age (Ga)')
            
            tix=get(gca,'ytick')';
                set(gca,'yticklabel',num2str(tix))
                ylabel('Concentration (\muM)') 
           
            box on
           legend(leg_list);

end


%----- N reservoirs and mantle temperature/subducted fraction -----%
nv = 2;% #vert subplots
nh = 1;% #horizontal subplots
vi =0.06; %vertical distance
hi = 0.08; %horizontal distance
[spos,topleft] = make_subplot_positions_edited(nv,nh,vi,hi,plotoffset,is_colorbar,cbarwh,cbarpos,cbaroffset);


figure(6); clf

axes('Position',spos{1,1})
plot(abs((time{1}.*1e-9)-4.5),Geoflux.mantletemp-273,'k-'); box on
%ylabel('Mantle temperature (^\circC)'); 
set(gca,'XDir','reverse','ylim',[1300 2000],'ytick',[1300:200:1900],'yticklabel',[]);%1300:200:1900

yyaxis right
right_color = [0.6 0.6 0.6];
hold on
plot(abs((time{1}.*1e-9)-4.5),Geoflux.subfrac,'--','color',right_color);

ax=gca;
ax.YColor = right_color;
%ylabel('Subducted fraction')

set(gca,'XDir','reverse','ylim',[0 1]);
set(gca,'xlim',time_limit,'xtick',time_ticks)
set(gca,'xticklabel',[],'yticklabel',[])%[0:0.2:1]

axes('Position',spos{2,1})
clear yyaxis
plot(abs((time{1}.*1e-9)-4.5),Resv.N2.atm./PAN,'color',Color.N2)
hold on
bl = {'mantle','contcrust','desed','shsed'};
for ibox = 1:length(bl)
   Box = bl{ibox};
   plot(abs((time{1}.*1e-9)-4.5),Resv.NH.(Box)./PAN,'color',Color.(Box))
   hold on
end
set(gca,'XDir','reverse');
set(gca,'xlim',time_limit,'xtick',time_ticks,'ylim',[0 5],'ytick',[0:1:5],'yticklabel',[]) %[0:1:5]
set(gca,'xticklabel',num2str(get(gca,'xtick')','%.1f'))
%set(gca,'yaxislocation','right')
xlabel('Age (Ga)');% ylabel('Nitrogen mass (PAN)')
legend('Atmosphere','Mantle','Continental Crust','Deep sediments','Shelf sediments')
 
%---Plot various N reservoirs and show when photosynthesis and plate
%tectonics start
figure(14); clf

plot(time{1},Resv.N2.atm./PAN,'color',Color.atm)
hold on
bl = {'mantle','contcrust','desed','shsed'};
for ibox = 1:length(bl)
    Box = bl{ibox};
    plot(time{1},Resv.NH.(Box)/PAN,'color',Color.(Box))
    
end
line([SubOn*1e9, SubOn*1e9],[0,1.1*PAN_max],'color','k','linestyle',':')
line([PhotOn*1e9, PhotOn*1e9],[0,1.1*PAN_max],'color','k','linestyle','--')
legend('Atmosphere','Mantle','Continental Crust','Deep Sediments','Shelf Sediments','Plate tec start','Oxy Phot start')
box on
set(gca,'xticklabel',rev_time_ticks);
set(gca,'ylim',[0 1.1*PAN_max],'ytick',[0:0.5:round(PAN_max)],'yticklabel',[0:0.5:round(PAN_max)]);
xlabel('Time (Ga)'); ylabel('Nitrogen mass (PAN)')

%% ------plots results from Monte Carlo simulations-----%
else
 %--some additional processing to get starting and ending N content for atmosphere and mantle
 for irun=1:length(Resv)
   atm_starting(irun) = Resv(irun).N2.atm(1);
   atm_ending(irun) = Resv(irun).N2.atm(end);
   mantle_starting(irun) = Resv(irun).NH.mantle(1);
   mantle_ending(irun) = Resv(irun).NH.mantle(end);
end 
atm_starting_PAN = atm_starting./PAN;
atm_ending_PAN = atm_ending./PAN;
mantle_starting_PAN = mantle_starting./PAN;
mantle_ending_PAN = mantle_ending./PAN;

total_starting_PAN = atm_starting./PAN + mantle_starting./PAN;
total_ending_PAN = (atm_ending + mantle_ending)./PAN;

 %---Plot showing final atm and mantle nitrogen against total N, color
 %coded by amount that started in each reservoir
     N=[253,184,99;...
254,224,182;...
247,247,247;...
216,218,235;...
178,171,210;...
128,115,172;...
84,39,136;...
54,39,100]./255; %colors
  
nv = 1;% #vert subplots
nh = 2;% #horizontal subplots
vi =0.03; %vertical distance
hi = 0.03; %horizontal distance
plotoffset = [0.1 0.1 0.1 0.1]; %offset from side of figure
is_colorbar = 0; 
cbarwh = 0;
cbarpos = 0;
cbaroffset = 0;
[spos,topleft] = make_subplot_positions_edited(nv,nh,vi,hi,plotoffset,is_colorbar,cbarwh,cbarpos,cbaroffset);

figure(9); clf
 point_color= atm_starting_PAN.*10;
  colormap(N)
  axes('Position',spos{1,1})
  for irun=1:length(Resv)
   scatter((Resv(irun).NH.mantle(1)+Resv(irun).N2.atm(1))./PAN,Resv(irun).N2.atm(end)./PAN,75,point_color(irun),'filled','o','MarkerEdgeColor','k')
   hold on  
  end
  box on
  title('Atmosphere')
  xlabel('Total N (PAN)'); ylabel('Final N (PAN)') 
  set(gca,'xlim',[2 12],'xtick',[2:1:12],'ylim',[0 8],'ytick',[0:1:8])
   axes('Position',spos{1,2}) 
  for irun=1:length(Resv)
scatter((Resv(irun).NH.mantle(1)+Resv(irun).N2.atm(1))./PAN,Resv(irun).NH.mantle(end)./PAN,75,point_color(irun),'filled','^','MarkerEdgeColor','k')
hold on
   
  end  
  box on
title('Mantle')
xlabel('Total N (PAN)'); %ylabel('Final N (PAN)') 
   set(gca,'xlim',[2 12],'xtick',[2:1:12],'ylim',[0 8],'ytick',[0:1:8],'yticklabel',[])
 

 cbarHandle = colorbar;
cbarHandle.Limits = [0 80];
caxis([0 80]);

 cbarHandle.Ticks =  [0:10:70];
 cbarHandle.TickLabels = [0:10:70]./10;
yt=(cbarHandle.Ticks);
 cbartext = num2cell(yt./10);
fun = @(x) sprintf('%0.0f', x);
D = cellfun(fun, cbartext, 'UniformOutput',0);
set(cbarHandle,'XTickLabel',D);
   ylabel(cbarHandle,'Starting N (PAN)','Rotation',270)

  
%%
counter=0;
for irun=1:length(Resv)
    counter=counter+1;
    for itime = 1:length(Resv(irun).N2.atm)
        counter=counter+1;
    all_times(counter) = time{irun}(itime);
    all_atm(counter) = Resv(irun).N2.atm(itime);
    all_mantle(counter) = Resv(irun).NH.mantle(itime);
    end
end

all_atm_PAN = (all_atm./PAN)';
all_mantle_PAN = (all_mantle./PAN)';
all_times_rev = (abs(all_times.*1e-9-4.5))';

%make histogram of starting atm/mantle to check it's doing random stuff

for irun=1:length(Resv)
   atm_starting(irun) = Resv(irun).N2.atm(1);
   atm_ending(irun) = Resv(irun).N2.atm(end);
   mantle_starting(irun) = Resv(irun).NH.mantle(1);
   mantle_ending(irun) = Resv(irun).NH.mantle(end);
end 
atm_starting_PAN = atm_starting./PAN;
atm_ending_PAN = atm_ending./PAN;
mantle_starting_PAN = mantle_starting./PAN;
mantle_ending_PAN = mantle_ending./PAN;

total_starting_PAN = atm_starting./PAN + mantle_starting./PAN;
total_ending_PAN = (atm_ending + mantle_ending)./PAN;

%% interpolate data to get evenly spaced vectors for each run of MC simulations

time_steps = 0:5e7:4.5e9;

for irun=1:length(Resv)
   time_plot{irun} = time_steps;
   [time_int{irun}, idx] = unique(time{irun});
    atm_even{irun} = interp1(time_int{irun},Resv(irun).N2.atm(idx),time_steps);
    mantle_even{irun} = interp1(time_int{irun},Resv(irun).NH.mantle(idx),time_steps);
    atm_even_start(irun) = atm_even{irun}(1);
    mantle_even_start(irun) = mantle_even{irun}(1);
end

time_column = zeros(length(time_plot{1})*length(time_plot),1);
atm_column = zeros(length(time_plot{1})*length(time_plot),1);
mantle_column = zeros(length(time_plot{1})*length(time_plot),1);
start = 1:91:90910;
last = start+90;
for ientry = 1:length(time_plot)
    
     aa =  time_plot{ientry}; bb = atm_even{ientry}; cc =mantle_even{ientry};
     aa = aa'; bb=bb'; cc = cc';
     time_column(start(ientry):last(ientry)) = aa./1e9;
     atm_column(start(ientry):last(ientry)) = bb./PAN;
     mantle_column(start(ientry):last(ientry)) = cc./PAN;
end

%%
N=[179,88,6;...
224,130,20;...
253,184,99;...
254,224,182;...
247,247,247;...
216,218,235;...
178,171,210;...
128,115,172;...
84,39,136;...
54,39,100]./255;


numbins=10;

XX = [time_column,atm_column];
YY =  [time_column,mantle_column];

yvals = [0 7];
PANticks = [0:1:7];

nv = 2;% #vert subplots
nh = 2;% #horizontal subplots
vi =0.03; %vertical distance
hi = 0.03; %horizontal distance
plotoffset = [0.1 0.1 0.1 0.1]; %offset from side of figure
is_colorbar = 0; 
cbarwh = 0;
cbarpos = 0;
cbaroffset = 0;
[spos,topleft] = make_subplot_positions_edited(nv,nh,vi,hi,plotoffset,is_colorbar,cbarwh,cbarpos,cbaroffset);
% 
% 
figure(10);clf
axes('Position',spos{1,1})
[n,c] = hist3(XX,[numbins numbins]);
n1 = n';
n1 = [n1;n1(end,:)];
n1 = [n1,n1(:,end)];

xb = linspace(min(XX(:,1)),max(XX(:,1)),size(n,1)+1);

yb = linspace(min(XX(:,2)),max(XX(:,2)),size(n,1)+1);

[C,cont]= contourf(xb,yb,n1);

set(gca,'xtick',[0:0.5:4.5])
hold on;
ylabel('Atmosphere (PAN)');
set(gca,'xticklabel',[],'ylim',yvals,'ytick',PANticks);
ax=gca;
ax.XAxis.TickLabelFormat = '%.2f';
title('All runs')

colormap(N); 
cbarHandle = colorbar;
cbarHandle.Limits = [0 2200];
caxis([0 2200]);
ylabel(cbarHandle,'Fraction of runs');%,'Rotation',270)
cbarHandle.Ticks =  [0:220:2200];
cbarHandle.TickLabels = [0:220:2200]./(length(time_column)./numbins);
yt=(cbarHandle.TickLabels);
cbartext = num2cell(cbarHandle.TickLabels);
for ientry = 1:length(cbartext)
   col_label{ientry} = strcat(cbartext{ientry,1:4}); 
end
cbarHandle.TickLabels = col_label;
cbarHandle.Location = 'south';
cbarHandle.Visible = 'off';




axes('Position',spos{2,1})
[nn,cc] = hist3(YY);

nn1 = nn';
nn1 = [nn1;nn1(end,:)];
nn1 = [nn1,nn1(:,end)];
xxb = linspace(min(YY(:,1)),max(YY(:,1)),size(nn,1)+1);
yyb = linspace(min(YY(:,2)),max(YY(:,2)),size(nn,1)+1);
yyb(1) = 0; yyb(end) = 7.5;
%h = pcolor(xb,yb,nn1);
[Cc,contcont]= contourf(xxb,yyb,nn1);
%[Cc,contcont]= contourf(cc{1},cc{2},nn.'); % Overlay contour line
%set(gca,'xlim',[0 4.5],'XTick',[4.5:0.5:0])
set(gca,'xtick',[0:0.5:4.5])
hold on;
xlabel('Age (Ga)');ylabel('Mantle (PAN)');
set(gca,'xlim',[0 4.5],'xticklabel',rev_time_ticks,'ylim',yvals,'ytick',PANticks);
ax=gca;
ax.XAxis.TickLabelFormat = '%.2f';

colormap(N); 
cbarHandle = colorbar;
cbarHandle.Limits = [0 2200];
caxis([0 2200]);
ylabel(cbarHandle,'Fraction of runs');%,'Rotation',270)
cbarHandle.Ticks =  [0:220:2200];
cbarHandle.TickLabels = [0:220:2200]./(length(time_column)./numbins);
yt=(cbarHandle.TickLabels);
cbartext = num2cell(cbarHandle.TickLabels);
for ientry = 1:length(cbartext)
   col_label{ientry} = strcat(cbartext{ientry,1:4}); 
end
cbarHandle.TickLabels = col_label;
cbarHandle.Location = 'north';
cbarHandle.Visible = 'on';

axes('Position',spos{1,2})
cmap = [0.2,0.5,0.01];
errorbar(time_map./1e9, Atm_avg./PAN, Atm_std./PAN,'color',Color.atm + 0.25.*Color.atm)%, 'alpha', 'cmap', cmap);
hold on
plot(time_map./1e9, Atm_avg./PAN,'color',Color.N2)
box on
set(gca,'xticklabel',[],'ylim',yvals,'ytick',PANticks,'yticklabel',PANticks,'YAxisLocation','right');
title('Modern PAN runs only')
%xlabel('Age (Ga)'); 
ylabel('Atmosphere (PAN)')

axes('Position',spos{2,2})
errorbar(time_map./1e9, Man_avg./PAN, Man_std./PAN,'color',Color.mantle + 0.25.*Color.mantle);% 'alpha', 'cmap', cmap);
box on
hold on
plot(time_map./1e9, Man_avg./PAN,'color',Color.mantle)
set(gca,'xlim',[0 4.5],'xticklabel',rev_time_ticks,'ylim',yvals,'ytick',PANticks,'YAxisLocation','right');
xlabel('Age (Ga)'); ylabel('Mantle  (PAN)')

%% Ar ratio of the atmosphere
figure(11);clf
Atm_Ar = zeros([numruns, length(time_map)]);
for irun = 1:numruns
    [temptime, idx ] = unique(time{irun});
    temp_ratio = Resv(irun).Ar40.atm(idx)./Resv(irun).Ar36.atm(idx);
    Atm_Ar(irun,:) = interp1(temptime,temp_ratio,time_map);
end
errorbar(time_map./1e9,mean(Atm_Ar),std(Atm_Ar),'k')
set(gca,'yscale','lin','xlim',time_limit)
  set(gca,'xtick',[0:0.5:4.5])
hold on;
xlabel('Age (Ga)');ylabel('^{40}Ar/^{36}Ar');
set(gca,'xticklabel',rev_time_ticks);%fliplr(num2str(get(gca,'xtick')'),'%.1f'))
ax=gca;
ax.XAxis.TickLabelFormat = '%.2f';
line([0 4.5],[298 298],'Color','k','LineStyle','--')
  %% K concentration in continental crust in wt.% K
  figure(12); clf
  Cont_K = zeros([numruns, length(time_map)]);
  Mant_K = zeros([numruns, length(time_map)]);
for irun = 1:numruns
    [temptime, idx ] = unique(time{irun});
    
    Cont_K(irun,:) = interp1(temptime,Resv(irun).K.contcrust(idx).*(73/2).*100/(Constant.mass.contcrust),time_map);
    Mant_K(irun,:) = interp1(temptime,Resv(irun).K.mantle(idx).*(73/2).*100/(Constant.mass.mantle),time_map);
end

h1=errorbar(time_map./1e9,mean(Cont_K),std(Cont_K),'k','Linewidth',1);
hold on
plot(time_map./1e9,mean(Cont_K),'k','Linewidth',5)
h2=errorbar(time_map./1e9,mean(Mant_K),std(Mant_K),'b','Linewidth',1);
plot(time_map./1e9,mean(Mant_K),'b','LineWidth',5)
set(gca,'xtick',[0:0.5:4.5],'xlim',[0 4.5])

xlabel('Age (Ga)');ylabel('K_2O (wt.%)');
set(gca,'xticklabel',rev_time_ticks,'yscale','log');%fliplr(num2str(get(gca,'xtick')'),'%.1f'))
ax=gca;
ax.XAxis.TickLabelFormat = '%.2f';

 line([0 4.5],[1.8 1.8],'Color','k','LineStyle','--')
 line([0 4.5],[2.6205e-02 2.6205e-02],'Color','b','LineStyle','--')
 legend([h1,h2],{'Crust','Mantle'})
%%
 
end

end

==> flux_sums.m <==
function [Flux] = flux_sums(Flux)

%calculate total fixing and denit in ocean
fixfields = fields(Flux.newN); denitfields = fields(Flux.Denit); nitfields=fields(Flux.Nitrification);
oldNfields = fields(Flux.oldN);
Flux.newN.sum = zeros(length(Flux.newN.low),1); Flux.Denit.sum = zeros(length(Flux.newN.low),1);
Flux.Nitrification.sum = zeros(length(Flux.newN.low),1);Flux.oldN.sum = zeros(length(Flux.oldN.low),1);
for ib = 1:length(fixfields)
    Box = fixfields{ib};
    Flux.newN.sum = Flux.newN.sum + Flux.newN.(Box);
end

for ib = 1:length(oldNfields)
    Box = fixfields{ib};
    Flux.oldN.sum = Flux.oldN.sum + Flux.newN.(Box);
end

for ib = 1:length(denitfields)
    Box = denitfields{ib};
    Flux.Denit.sum = Flux.Denit.sum + Flux.Denit.(Box);
end

for ib = 1:length(nitfields)
    Box = nitfields{ib};
    Flux.Nitrification.sum = Flux.Nitrification.sum + Flux.Nitrification.(Box);
end

reminfields=fields(Flux.Remin.NH);
Flux.Remin.sum = zeros(length(Flux.newN.low),1);;
for ib = 1:length(reminfields)
    Box = reminfields{ib};
    Flux.Remin.sum = Flux.Remin.sum + Flux.Remin.NH.(Box);
end

==> geo_fluxes.m <==
% Function containing geologic fluxes for N cycle model
function [Geoflux]=geofluxes(time,Constant,Resv,Conc) 


t1 = Constant.Agestep;
cruststep = fliplr(Constant.Masscrust);
tempstep = fliplr(Constant.mantletemp);
spreadstep = fliplr(Constant.uc);
Geoflux.crustprod = interp1(t1,cruststep,time,'pchip');
%Geoflux.crustprod = mean(Constant.Masscrust).*ones(size(time)); %uncomment
%for constant ocean crust production
%fraction 
Geoflux.mantletemp = interp1(t1,tempstep,time,'pchip');
%Geoflux.mantletemp = mean(Constant.mantletemp).*ones(size(time));
%%uncomment for constant mantle temperature
Geoflux.spreadrate = interp1(t1,spreadstep,time,'pchip');
%Geoflux.spreadrate = mean(spreadstep).*ones(size(time));  %uncomment for
%constant spreading rate

Gradconfactor = 12.2;
Geoflux.subgradient = (Geoflux.mantletemp-273).*12.2./2900; %in deg C per km.
Geoflux.SubOn  = (1+tanh((time.*1e-9-(Constant.SubOn))./1e-3))./2; %equation that turns on subduction at subon
Geoflux.subfrac = Geoflux.SubOn.*(1.1-0.9.*tanh((Geoflux.subgradient-6)./0.6))./2;
%Geoflux.subfrac = 0.12.*ones(size(time)); %uncomment for constant subducted
%fraction


%% crust subduction
sl = {'NH','PO','K','K40','Ar36','Ar40'};
for isp = 1:length(sl)
    species = sl{isp};
   Geoflux.(species).subduction.occrust =  (Resv.(species).occrust./5.4e24).*Geoflux.crustprod;
   
end

%% Sediment subduction
seddensity = 2.7; %density in g/cm^3
sedthickness = 500; %sediment thickness in m
trenchlength = 44000.*1e3; %trench length in m
Geoflux.sedsubrate = seddensity.*100^3.*2.*Geoflux.spreadrate.*sedthickness.*trenchlength;
            
for isp = 1:length(sl)
    species = sl{isp};              
     Geoflux.(species).subduction.desed = (Resv.(species).desed./7.4e23).*Geoflux.sedsubrate;
    
     Geoflux.(species).subduction.shsed = 1e-9.*Resv.(species).shsed;
     
     Geoflux.(species).subduction.sedtotal = (Geoflux.(species).subduction.desed + Geoflux.(species).subduction.shsed);
     Geoflux.(species).subduction.total = (Geoflux.(species).subduction.sedtotal + Geoflux.(species).subduction.occrust);
   
        Geoflux.(species).subduction.net = Geoflux.subfrac.*Geoflux.(species).subduction.total;
    %shelf sediments have a residence time of say 100 Myr, at which time they
    %are added to the continental crust
    Geoflux.(species).shgrowth = Resv.(species).shsed./100e6;

end



%% Outgassing 
% MOR - all species added to deep ocean, related to ocean crust production
sl = {'NH','PO','K','K40','Ar36','Ar40'};
Partial_melt = 10; %percent partial melt
Dcoeff = 0.9;

for isp = 1:length(sl)
    species = sl{isp};
   
   Geoflux.(species).manoutgas.mor = Partial_melt.*Dcoeff.*Resv.(species).mantle.*...
     Geoflux.crustprod./Constant.mantlemass;   
end

% Arcs - Ar gets outgassed to atm
sl = {'Ar36','Ar40'};
% all Ar goes to atm
for isp = 1:length(sl)
    species = sl{isp};
    Geoflux.(species).manoutgas.arc = (1-Geoflux.subfrac).*Geoflux.(species).subduction.total;
end

% 50% of N and C that does not get subducted goes to atm, 50% to cont.
% crust
sl = {'NH'};
Frac_out = 0.5;
for isp = 1:length(sl)
    species = sl{isp};
    Geoflux.(species).manoutgas.arc = Frac_out.*(1-Geoflux.subfrac).*Geoflux.(species).subduction.total;
    Geoflux.(species).contgrowth = (1-Frac_out).*(1-Geoflux.subfrac).*Geoflux.(species).subduction.total;
end

%PO, K, and K40 not incorporated in mantle go into cont crust
sl = {'PO','K','K40'};
for isp = 1:length(sl)
    species = sl{isp};
    Geoflux.(species).contgrowth = (1-Geoflux.subfrac).*Geoflux.(species).subduction.total;
end

%% Continental crust 
% weathering releases all species
PALO = Resv.O.atm./Constant.PA.O;
Geoflux.WeatheringEff = (1./Constant.tau_w).*(Constant.aw + (1-Constant.aw).*PALO./(PALO+Constant.k_weath)); %weathering rate
 
sl = {'NH','PO','K','K40','Ar36','Ar40'};
for isp = 1:length(sl)
    species = sl{isp};
   Geoflux.(species).weathering = Geoflux.WeatheringEff.*Resv.(species).contcrust;
   
end

%% hydrothermal 

Geoflux.hydroeff.K = 0.9; %assume most K that goes in hydro fluids goes to altered crust

sl = {'NH','NO','PO','K40','Ar36','Ar40'};
effmatrix = [1,0.5,0.5,1,0.01,0.01].*Geoflux.hydroeff.K; %assume NH is same efficiency as K, NO, PO are half, and Ar is 1%
for isp = 1:length(sl)
    species = sl{isp};
    Geoflux.hydroeff.(species) = Geoflux.hydroeff.K*effmatrix(isp);
end

sl = {'NH','NO','PO','K','K40','Ar36','Ar40'};
for isp = 1:length(sl)
    species = sl{isp};
    Geoflux.(species).hydrothermal = Conc.(species).deep.*Constant.volumehydro.*Geoflux.hydroeff.(species);
end


end

==> initial_values.m <==
% Function to calculate initial values after reading in txt file 
function [Init,Input] = initial_values(Input,initial,spec_input,resv_input,Constant)

%% initial conditions
% set initial conditions for each species in each Box. 

%loop to convert ocean concentration values to moles
for isp = 1:length(initial)
    species = spec_input{isp};
    reservoir = resv_input{isp}; 
    if strcmpi(reservoir,'low')
    Init.(species).(reservoir) = initial(isp).*Constant.volume.low.*1e-6;
    elseif strcmpi(reservoir,'high')
    Init.(species).(reservoir) = initial(isp).*Constant.volume.high.*1e-6;
    elseif strcmpi(reservoir,'shelf')
    Init.(species).(reservoir) = initial(isp).*Constant.volume.shelf.*1e-6;
    elseif strcmpi(reservoir,'deep')
    Init.(species).(reservoir) = initial(isp).*Constant.volume.deep.*1e-6; 
    else
    Init.(species).(reservoir) = initial(isp);
    end
end

% calculate K40 abundance at 4.5 Ga based on K abundances
Ab45 = 0.00141; 
ResvK = fields(Input.K);
for ibox = 1:length(ResvK)
    reservoir = ResvK{ibox};
    Input.K40.(reservoir) = Input.K.(reservoir).*Ab45;
    Init.K40.(reservoir) = Init.K.(reservoir).*Ab45;
end

% calculate N2 in ocean boxes
mia = 5e18/0.029; % number of moles corresponding to 1 atm pressure
Partial.N2=Init.N2.atm./mia;
Henry.N2=6.1e-4; %henry's law constants in mol L^-1 atm^-1
bl = {'low','high','shelf','deep'};
for ib = 1:length(bl)
    Box = bl{ib};
    Input.N2.(Box) = 0;
    Init.N2.(Box) = Partial.N2.*Henry.N2.*Constant.volume.(Box);
end

end

==> input_read.m <==

%Reading in input for EarthN model
fid = fopen('resv_input.txt');
cols = '%s%s%f';
test_input=textscan(fid, cols,'Headerlines',10,'delimiter', ',', 'EmptyValue', NaN);
fclose(fid); %read species and reservoirs 

spec_input = test_input{1};
resv_input = test_input{2};
initial = test_input{3};
%Loop that creates a structure of species and reservoirs
%based on input from resv_input.txt, so that adding more species in the
%future will automatically include them. 

for isp = 1:length(spec_input)
    species = spec_input{isp};
    reservoir = resv_input{isp};
    Input.(species).(reservoir) = 0;
end

resv_list = unique(resv_input);
spec_list = unique(spec_input);



==> k_decay.m <==
function [Kdecay]=k_decay(Constant,Resv,Conc) 
%function to solve for K-40 amount over time as a product of decay 

%%
boxes = fields(Resv.K40);
for ibox = 1:length(boxes)
    Box = boxes{ibox};
    Kdecay.(Box) = Resv.K40.(Box).*Constant.lambda;
end

==> make_subplot_positions_edited.m <==
function [spos,topleft] = make_subplot_positions_edited(nv,nh,vi,hi,plotoffset,is_colorbar,cbarwh,cbarpos,cbaroffset)
% For a nv*nh array of subplots, with a colorbar for all plots, this function
% should output the relevent positions for these.
%
% Subplot positions are supplied in a cell array, such that
%    subplot('Position',spos{m,n})
% will create subplot [m,n].
%
% topleft is the position of the top-left of each subplot area, which might
% be useful for adding labels, such as
% text(topleft{m,n}(1),topleft{m,n}(2),'a')
%
% colorbar position is output in a cell arrray, such that
%    h = colorbar('Location',cpos{1});
%    set(h,'Position',cpos{2});
% will locate the colorbar
%
% Inputs are
% m = number of rows
% n = number of columns
% (vi,hi) = (vertical,horizontal) space between subplots
% [*offset] = [left,right,bottom,top] space outside outer plot or colorbar.
%   Space for colorbar is added aotomatically, not here,
% cbarwh = width or height or colorbar outerposition
% cbarpos = where to put the colorbar (north, south, east or west), outside
%   or otherwise (as standard for colorbar)
%
% All spaces are within [0 1] axis dimentions
%
% Colin Goldblatt, 12/3/2010

% postion format is [left bottom width height]

% get l/r/b/t offsets from input
lo = plotoffset(1);
ro = plotoffset(2);
bo = plotoffset(3);
to = plotoffset(4);

%is_colorbar
if is_colorbar == 1
    
    % colorbar location
    cpos{1} = cbarpos; % well that was hard...
    
    % do colorbar spacing, left/bottom origin of main area, available space for the main area
    if strncmpi(cbarpos(1:4), 'nort', 4)
        %cpos{2} = [0 1-cbarwh 1 cbarwh];
        % subplot
        lorigin = 0;
        borigin = 0;
        havail = 1;
        vavail = 1-cbarwh;
    elseif strncmpi(cbarpos(1:4), 'sout', 4)
        %cpos{2} = [0 0 1 cbarwh];
        lorigin = 0;
        borigin = cbarwh;
        havail = 1;
        vavail = 1-cbarwh;
    elseif strncmpi(cbarpos(1:4), 'east', 4)
        %cpos{2} = [1-cbarwh 0 cbarwh 1];
        lorigin = 0;
        borigin = 0;
        havail = 1-cbarwh;
        vavail = 1;
    elseif strncmpi(cbarpos(1:4), 'west', 4)
        %cpos{2} = [0 0 cbarwh 1];
        lorigin = cbarwh;
        borigin = 0;
        havail = 1-cbarwh;
        vavail = 1;
    else
        error('unrecognised colorbar position')
    end
    
    % get the width/height of each subplot
    width = (havail - lo - ro - (nh-1)*hi)/nh;
    height = (vavail - bo - to - (nv-1)*vi)/nv;
    
    % get left/bottom/top positions of each subplot positions
    left   = lorigin + lo + (0:1:nh-1)*(width+hi);
    bottom = fliplr(borigin + bo + (0:1:nv-1)*(height+vi) );
    
else
    
    
    % get the width/height of each subplot
    width = (1 - lo - ro - (nh-1)*hi)/nh;
    height = (1 - bo - to - (nv-1)*vi)/nv;
    
    % get left/bottom/top positions of each subplot positions
    left   = 0 + lo + (0:1:nh-1)*(width+hi);
    bottom = fliplr(0 + bo + (0:1:nv-1)*(height+vi) );
    
end

%-- subplot positions --


% get left/bottom/top positions of each subplot positions
right = left + width;
top = bottom + height;

% fill in positions
for iv = 1:nv
    for ih = 1:nh
        spos{iv,ih} = [left(ih) bottom(iv) width height];
        topleft{iv,ih} = [left(ih) top(iv)];
    end
end

if is_colorbar == 1
    %-- colorbar positions --
    if strncmpi(cbarpos(1:4), 'nort', 4)
        % colorbar
        clorigin = left(1);
        cborigin = 1-cbarwh;
        chavail = right(end)-left(1);
        cvavail = cbarwh;
    elseif strncmpi(cbarpos(1:4), 'sout', 4)
        % colorbar
        clorigin = left(1);
        cborigin = 0;
        chavail = right(end)-left(1);
        cvavail = cbarwh;
    elseif strncmpi(cbarpos(1:4), 'east', 4)
        % colorbar
        clorigin = 1-cbarwh;
        cborigin = bottom(end);
        chavail = cbarwh;
        cvavail = top(1) - bottom(end);
    elseif strncmpi(cbarpos(1:4), 'west', 4)
        % colorbar
        clorigin = 0;
        cborigin = bottom(end);
        chavail = cbarwh;
        cvavail = top(1) - bottom(end);
    else
        error('unrecognised colorbar position')
    end
    
    % set colorbar to have edges matching plots
    cpos{2} = 999*ones(1,4);
    cpos{2}(1) = clorigin + cbaroffset(1);
    cpos{2}(2) = cborigin + cbaroffset(3);
    cpos{2}(3) = chavail - (cbaroffset(1)+cbaroffset(2));
    cpos{2}(4) = cvavail - (cbaroffset(3)+cbaroffset(4));
end

end % end function

==> mixing.m <==
function [Mixing]=mixing(Constant,Resv,Conc)

% calculates mixing between all ocean boxes for all model species

sl = fields(Resv);
for isp=1:length(sl)
     species=sl{isp};
     %Low box mixing
    Mixing.(species).low=-Conc.(species).low.*(Constant.mix_lo_hi+Constant.mix_lo_sh+Constant.mix_lo_de)...
     +(Conc.(species).high.*Constant.mix_lo_hi)+(Conc.(species).shelf.*Constant.mix_lo_sh)+...
     (Conc.(species).deep.*Constant.mix_lo_de);
 %High box mixing
 Mixing.(species).high=(-Conc.(species).high).*(Constant.mix_lo_hi+Constant.mix_hi_sh+Constant.mix_hi_de)...
     +(Conc.(species).low.*Constant.mix_lo_hi)+(Conc.(species).shelf.*Constant.mix_hi_sh)+...
     (Conc.(species).deep.*Constant.mix_hi_de);
 %Shelf box mixing
  Mixing.(species).shelf=(-Conc.(species).shelf).*(Constant.mix_lo_sh+Constant.mix_hi_sh+Constant.mix_sh_de)...
     +(Conc.(species).high.*Constant.mix_hi_sh)+(Conc.(species).low.*Constant.mix_lo_sh)+...
     (Conc.(species).deep.*Constant.mix_sh_de);
 %Deep box mixing
   Mixing.(species).deep=(-Conc.(species).deep).*(Constant.mix_lo_de+Constant.mix_hi_de+Constant.mix_sh_de)...
     +(Conc.(species).high.*Constant.mix_hi_de)+(Conc.(species).shelf.*Constant.mix_sh_de)+...
     (Conc.(species).low.*Constant.mix_lo_de);
end


end

==> resvconc.m <==
function [Resv, Conc]=resvconc(time,state,Constant,Input)

[nrows,ncols] = size(state);


%Define Resv structure
spec = fields(Input);
for isp = 1:length(spec)
    species = spec{isp};
    resvfields = fields(Input.(species));
    for iresv = 1:length(resvfields)
        reservoir = resvfields{iresv};
    
    Resv.(species).(reservoir) = Input.(species).(reservoir);
    end
end 



% %------defining each reservoir, in moles N-------------------%
% Resv.species.box
spec = fields(Resv);
counter = 0;
for isp = 1:length(spec)
    species = spec{isp};
    resvfields = fields(Input.(species));
    for iresv = 1:length(resvfields)
        reservoir = resvfields{iresv};
        counter = counter+1;
        Resv.(species).(reservoir) = state(:,counter);
        if strcmp(reservoir,'low')||strcmp(reservoir,'high')||strcmp(reservoir,'shelf')||strcmp(reservoir,'deep')
        Conc.(species).(reservoir) = Resv.(species).(reservoir)./Constant.volume.(reservoir);
        else
         Conc.(species).(reservoir) = NaN;   
     
        end
    end
end

% Paramaterization for atmospheric oxygen history
y1 = 0.5.*((1+Constant.archeano2/Constant.proteroo2) +tanh((time.*1e-9-Constant.GOEtime)/Constant.oxtrans)).*Constant.proteroo2;
y2 = 0.5.*((1+Constant.archeano2/Constant.neoproto2) +tanh((time.*1e-9-Constant.NOEtime)/Constant.oxtrans)).*Constant.neoproto2;
y3 = 0.1.*((1+Constant.archeano2/Constant.moderno2) +tanh((time.*1e-9-Constant.planttime)/Constant.oxtrans)).*Constant.moderno2;
O2total = y1+y2+y3;
Resv.O.atm =  O2total;

bl = {'low','high','shelf','deep'};

for ib = 1:length(bl)
    Box = bl{ib};
   Conc.O.(Box) = Resv.O.(Box)./Constant.volume.(Box);
    
end
Conc.NH.desed = Resv.NH.desed./7.4e26;
Conc.NH.shsed = Resv.NH.shsed./7.4e25;

sl = {'NO','NH','PO','O'};
% this is in mol/m^3 of sediment
for is = 1:length(sl)
    sp = sl{is};
Conc.(sp).rxdesed = Resv.(sp).rxdesed./(Constant.seddepth.rxdesed*Constant.SA.deep); %in mol/m^3 of sediment
Conc.(sp).rxshsed = Resv.(sp).rxshsed/(Constant.seddepth.rxshsed*Constant.SA.shelf);
end


sl = {'NH','PO','K','K40','Ar36','Ar40','Ca40'};
for isp = 1:length(sl)
    species = sl{isp};
    Conc.(species).mantle = Resv.(species).mantle.*Constant.molmass.(species)./Constant.mantlemass; %mantle conc in ppm mass
end
    
